Person-to-person opinion dynamics: an empirical study using an online game

A model needs to make verifiable predictions to have any scientific value. In opinion dynamics, the study of how individuals exchange opinions with one another, there are many theoretical models which attempt to model opinion exchange, one of which is the Martins model, which differs from other models by using a parameter that is easier to control for in an experiment. In this paper, we have designed an experiment to verify the Martins model and contribute to the experimental design in opinion dynamic with our novel method.

==> S1 File/src/GameScript.js <==
//Constants ------------------------------------------------------------------
const BLACK_BOX               = document.getElementById("playArea");
const CONFIRM_BUTTON          = document.getElementById("confirmButton");

const VISUAL_DISPLAY          = document.getElementById("visualDisplay");
const BOX_DISPLAY             = document.getElementById("textDisplay");
const PERSONAL_BEST_DISPLAY   = document.getElementById("peronalScore");
const INSTRUC_DISPLAY         = document.getElementById("textInstruct");

const OBJ_DRAWER              = BLACK_BOX.getContext("2d");

// Numbers
const STDS_FOR_CON            = [ 0.1256613, 0.1,
                                  0.2533471, 0.2,
                                  0.3853205, 0.3,
                                  0.5244005, 0.4,
                                  0.6744898, 0.5,
                                  0.8416212, 0.6,
				                  1.036433, 0.7,
                                  1.281552, 0.8,
				                  1.644854, 0.9,
				                  1.959964, 0.95,
                                  2.326348, 0.98,
				                  3.290527, 0.999 ];
const STD_FOR_CIRCLE_CON      = 1.281552; //0.8 Confidence
const MIN_MAX_RADIUS_CONST    = 0.9;

const RELYABILITIES           = [0.2, 0.5, 0.8];
const RELYWEIGHTS             = [1/3, 1/3, 1/3];

const MIN_RANDOM_RADIUS       = 20;
const MAX_RANDOM_RADIUS       = 100;

const RELY_DIVISION_TOTAL     = 20;
const HIGH_RELY_PROB          = 0.5;
const HIGH_RELY_THRESHOLD     = 0.9;

const MIN_DRAW_RADIUS         = 5;
const MAX_DRAW_RADIUS         = Norm2(0,0,BLACK_BOX.width,BLACK_BOX.height);



//Colours
const USER_CIRCLE_COLOUR      = 'lightblue';
const CENTER_INDICATOR_COLOUR = 'gray';
const Main_CIRCLE_COLOUR      = 'blue';
const OTHER_CIRCLE_COLOUR     = 'red';
const DOT_COLOUR              = 'black';

//Strings
const RELY_RESET_TEXT         = BOX_DISPLAY.innerHTML;
const RELY_TEXT               = '';
//const RELY_TEXT               = 'RCR: #rely%';
const FINISHED_TEXT           = 'Score: $#score';

const PERSONAL_BEST_TEXT      = 'Personal Best: $#score';

const INSTRUCTIONS_0          = INSTRUC_DISPLAY.innerHTML;
const INSTRUCTIONS_12         = 'Click again to generate the red circle and to find out its reliability.';
const INSTRUCTIONS_3          = 'Click and drag to create you best guess of where the dot is based of the circles. Click the confirm button when satisfied.';
const INSTRUCTIONS_4          = 'Click anywhere in the black box to reset and try again.';

//images
const ACTIVELIGHTS            = ['img/TrafficLightRed.png', 'img/TrafficLightYellow.png', 'img/TrafficLightGreen.png'];
const INACTIVELIGHT           = 'img/TrafficLightInactive.png';


//Global Variables -----------------------------------------------------------     
var gameStateGB         = 0;
var personalBestScoreGB = 0;


var xDotGB = RandomValueInBound(0,BLACK_BOX.width);
var yDotGB = RandomValueInBound(0,BLACK_BOX.height);

var rMainGB;
var xMainGB;
var yMainGB;

var rOtherGB;
var xOtherGB;
var yOtherGB;

var rUserGB;
var xUserGB;
var yUserGB;

var relyGB;	 

//Event Functions ------------------------------------------------------------
function GameLoop() {  // Main gameloop
 switch (gameStateGB) {
  case 0:	// Draw the Main circle (What the user knows for certian)
   // Determine the postion and radius of the main circle
   CreateMainCircle(); 
   
   // Draw the main circle
   DrawCircle(xMainGB,yMainGB,rMainGB,Main_CIRCLE_COLOUR); 
   
   ++gameStateGB; //Progress game state
   INSTRUC_DISPLAY.innerHTML = INSTRUCTIONS_12; //Display new instructions
 break;
  case 1:  // Produce the relyGBability of the other circle  (How relyGBable are others)
   // Calculate Reliability
   relyGB = AssignReliability(RELYABILITIES, RELYWEIGHTS);
   
   // Display Reliability
   DisplayReliability(relyGB);
   
   ++gameStateGB; //Progress game state
   //break;
   
  //case 2:  // Draw the other circle  (The information from other people)
   // Set Other Circle Parameters
   CreateOtherCircle();
   
   // Draw Other Circle
   DrawCircle(xOtherGB,yOtherGB,rOtherGB,OTHER_CIRCLE_COLOUR);
   
   
   ++gameStateGB; //Progress game state
   INSTRUC_DISPLAY.innerHTML = INSTRUCTIONS_3; //Display new instructions
      
   // Add event listeners for circle drawing
   //Touch events
   BLACK_BOX.addEventListener("touchstart",BoxTouchStart);   
   //Mouse events
   BLACK_BOX.addEventListener("mousedown",BoxMouseDown);  
   
   break;

  case 3.75:  // Show dot and score the user.
   var score;
   
   // Disable confirm
   CONFIRM_BUTTON.disabled = true; 
   
   // Remove event listeners
   //Touch events
   BLACK_BOX.removeEventListener("touchstart",BoxTouchStart);   
   //Mouse events
   BLACK_BOX.removeEventListener("mousedown",BoxMouseDown);  
   
   // Show the dot
   DrawCircle(xDotGB,yDotGB,1,DOT_COLOUR); 
   
   // Calculate score
   score = CaculateScore(Norm2(xUserGB,yUserGB,xDotGB,yDotGB),rUserGB,Norm2(xMainGB,yMainGB,xDotGB,yDotGB),rMainGB);
   
   //check if personal best
   if ( score > personalBestScoreGB) {
	personalBestScoreGB = score;
	PERSONAL_BEST_DISPLAY.innerHTML = PERSONAL_BEST_TEXT.replace('#score',personalBestScoreGB)
   }
   
   // Display score
   BOX_DISPLAY.innerHTML = FINISHED_TEXT.replace('#score',score)
   
   gameStateGB = 4; //Progress game state
   INSTRUC_DISPLAY.innerHTML = INSTRUCTIONS_4; //Display new instructions
   break;
   
  case 4:  // Game is finished
   gameStateGB = 0; // Reset game state   
   
   // Display rest
   RedrawCanvas(); 
   BOX_DISPLAY.innerHTML = RELY_RESET_TEXT;   
   INSTRUC_DISPLAY.innerHTML = INSTRUCTIONS_0; 
   VISUAL_DISPLAY.src = INACTIVELIGHT;
   
   //New random dot location
   xDotGB = RandomValueInBound(0,BLACK_BOX.width);
   yDotGB = RandomValueInBound(0,BLACK_BOX.height);
   
   //Reset the Globals
   xMainGB  = undefined;
   yMainGB  = undefined;
   rMainGB  = undefined;

   xOtherGB = undefined;
   yOtherGB = undefined;
   rOtherGB = undefined;

   xUserGB  = undefined;
   yUserGB  = undefined;
   rUserGB  = undefined;
   
   relyGB   = undefined;
 }	  
}

// --- Over click events ------------------
function BoxMouseDown(event) {
 if (gameStateGB == 3.5) { // If already drawn circle reset back to start of draw
  gameStateGB = 3;
  RedrawCanvas();
 }
 
 var boundry = BLACK_BOX.getBoundingClientRect();
 
 var x = event.clientX - boundry.left; // Mouse location relative to the canvus
 var y = event.clientY - boundry.top;
 
 console.log(y)
 
 // Begin the canvus drawing process
 StartUserCircleDraw(x,y);
 
 // Listen for user moving mouse
 BLACK_BOX.addEventListener("mousemove",BoxMouseMove);
 // Add Finish listeners
 BLACK_BOX.addEventListener("mouseup",EndUserCircleDraw);
 BLACK_BOX.addEventListener("mouseleave",EndUserCircleDraw); 
 // Remove start listener
 BLACK_BOX.removeEventListener("mousedown",BoxMouseDown);
}

function BoxMouseMove(event) {
 var boundry = BLACK_BOX.getBoundingClientRect();
 
 var xPos = event.clientX - boundry.left; // User's currect mouse postion relative to the canvus
 var yPos = event.clientY - boundry.top;
 
 //Begin the canvus drawing process 
 UserCircleDraw(xPos,yPos) 
}

// --- Over touch events --------------------------
function BoxTouchStart(event) { 
 if (gameStateGB == 3.5) { // If already drawn circle back to start of draw
  gameStateGB = 3;
  RedrawCanvas();
 }
 
 var boundry = BLACK_BOX.getBoundingClientRect();
 var touch = event.touches[0]; // Only want first touch
 
 var x = touch.clientX - boundry.left; // Touch location relative to the canvus
 var y = touch.clientY - boundry.top;
 
 // Begin the canvus drawing process
 StartUserCircleDraw(x,y);
 
 // Listen for user moving
 BLACK_BOX.addEventListener("touchmove",BoxTouchMove); 
 // Add Finish listener
 BLACK_BOX.addEventListener("touchend",EndUserCircleDraw);
 // Remove start listener
 BLACK_BOX.removeEventListener("touchstart",BoxTouchStart);  
}

function BoxTouchMove(event) {
 event.preventDefault(); // Disable scrolling from touch moving
 var boundry = BLACK_BOX.getBoundingClientRect();
 var touch = event.touches[0]; // Only want first touch
 
 var xPos = touch.clientX - boundry.left; // Touch location relative to the canvus
 var yPos = touch.clientY - boundry.top;
 
 // Begin the canvus drawing proces
 UserCircleDraw(xPos,yPos)
}

// --- User Finished ----------
function EndUserCircleDraw() {
 gameStateGB = 3.5; // User has finished drawing circle
 
 // Reset Canvas
 RedrawCanvas();
 
 // Remove event listeners for movement
 //Mouse
 BLACK_BOX.removeEventListener("mousemove",BoxMouseMove);
 //Touch
 BLACK_BOX.removeEventListener("touchmove",BoxTouchMove);
 // Remove finishing listeners
 //Mouse
 BLACK_BOX.removeEventListener("mouseup",EndUserCircleDraw);
 BLACK_BOX.removeEventListener("mouseleave",EndUserCircleDraw);
 //Touch
 BLACK_BOX.removeEventListener("touchend",EndUserCircleDraw);
 // Add the start listeners back
 //Mouse
 BLACK_BOX.addEventListener("mousedown",BoxMouseDown);
 //Touch
 BLACK_BOX.addEventListener("touchstart",BoxTouchStart); 
 
 // Display confirm button
 CONFIRM_BUTTON.disabled = false;   
}

// --- Button Events ---

function Confirm() {
 gameStateGB = 3.75; // Score the player state
 
 //Run game loop
 GameLoop();
}


// Base Functions ----------------------------------------------------------------
// --- Reliable Circle ---
function CreateMainCircle() {
 // Determine random radius
 rMainGB = RandomValueInBound(MIN_RANDOM_RADIUS,MAX_RANDOM_RADIUS);
 
 // Calculate a distance the circle is away from the dot
 dist = DetermineReliableDistance(rMainGB/STD_FOR_CIRCLE_CON);
 
 var inside;
 do {
  // Pick random angle
  angle = RandomValueInBound(0,2*Math.PI)
  
  // Location from that random angle
  xMainGB = xDotGB + dist*Math.cos(angle);
  yMainGB = yDotGB + dist*Math.sin(angle);
  
  // Is the circle center inside
  inside = InBounds(0,BLACK_BOX.width,xMainGB) && InBounds(0,BLACK_BOX.height,yMainGB)
 } while (!inside)
}

// --- Unreliable Circle ---
function CreateOtherCircle() {
 // Determine random radius
 rOtherGB = RandomValueInBound(MIN_RANDOM_RADIUS,MAX_RANDOM_RADIUS);
 
 if (Math.random() <= relyGB) { // Is the other circle telling the truth
  // Calculate a distance the circle is away from the dot
  dist = DetermineReliableDistance(rOtherGB/STD_FOR_CIRCLE_CON);
  
  var inside;
  do {
   // Pick random angle
   angle = RandomValueInBound(0,2*Math.PI)
   
   // Location from that random angle
   xOtherGB = xDotGB + dist*Math.cos(angle);
   yOtherGB = yDotGB + dist*Math.sin(angle);
   
   // Is the circle center inside
   inside = InBounds(0,BLACK_BOX.width,xOtherGB) && InBounds(0,BLACK_BOX.height,yOtherGB)
 } while (!inside)
 
 } else {
  // Other circle is bad so pick random location in black box
  xOtherGB = RandomValueInBound(0,BLACK_BOX.width);
  yOtherGB = RandomValueInBound(0,BLACK_BOX.height);
 }
}

// --- Reliability ---
function AssignReliability(relys,weights) {	
 var r = Math.random();
 var threshold = 0;
 
 for (let i = 0; i < relys.length; i++) {
  threshold = threshold + weights[i];
  if (r < threshold) {
   return relys[i];
  }  
 } 
}

function DisplayReliability(rely) {
 //Visual Display
 for (let i = 0; i < RELYABILITIES.length; i++) {
  if ( rely == RELYABILITIES[i] ) {
   VISUAL_DISPLAY.src = ACTIVELIGHTS[i];
  }
 }
 
 //Text Display
 BOX_DISPLAY.innerHTML = RELY_TEXT.replace('#rely',Math.floor(rely*100));
}


// --- User Drawing Circle ---
function StartUserCircleDraw(x,y) {
 // Record users mouse postion into user circle center
 xUserGB = x;
 yUserGB = y;
 
 //S et radius to min value
 rUserGB = MIN_DRAW_RADIUS; 
 
 gameStateGB = 3.25; // Game is now drawing circle  
}

function UserCircleDraw(xEnd,yEnd) {
 // Reset Canvas
 RedrawCanvas(); 
 // Draw center marker
 DrawCircle(xUserGB,yUserGB,1,CENTER_INDICATOR_COLOUR);
 
 // Dermine radius of user circle
 rUserGB = Norm2(xUserGB,yUserGB,xEnd,yEnd); 
 if (rUserGB < MIN_DRAW_RADIUS) { // Enforce minimum radius
  rUserGB = MIN_DRAW_RADIUS;
 }
 
 // Draw the example circle
 DrawCircle(xUserGB,yUserGB,rUserGB,USER_CIRCLE_COLOUR);
}

function RedrawCanvas(state) {
 //White Canvas as base
 OBJ_DRAWER.clearRect(0,0,BLACK_BOX.width,BLACK_BOX.height)
 
 if (gameStateGB > 1) { // past 1 is where the main circle appears
  DrawCircle(xMainGB,yMainGB,rMainGB,Main_CIRCLE_COLOUR);	  
 }
 
 if (gameStateGB > 2) { // past 2 is where the other circle appears
  DrawCircle(xOtherGB,yOtherGB,rOtherGB,OTHER_CIRCLE_COLOUR);  
 }
 
 if (gameStateGB > 3.25) { // past 3.25 is when the user is finish drawing the circle
  DrawCircle(xUserGB,yUserGB,rUserGB,USER_CIRCLE_COLOUR);  
 }
}

// --- Scoring ---------------------------------------------------------------------------------
function CaculateScore(erUser,uncUser,erMain,uncMain) {
 // Score Presentation	
 const SCORE_ROUND_FACTOR = 1000;
 
 // Score Parameters
 const MAX_SCORE          = 100000;
 const MATCH_MAIN_SCORE   = 0.01;
 
 // Scoring Constants
 const SIGMOIDAL_DAMPENER = 0.5;
 const ACCURACY_WEIGHT    = 0.1;
 const PRECISION_WEIGHT   = 70;
 
 // Variables
 var accurScore;
 var preciScore;
 var score0to1;
 
 // No points if outside circle
 if (erUser > uncUser) {
  return 0;
 }
 
 // Calculate User score due to accuracy
 accurScore = ACCURACY_WEIGHT*(Accuracy(erUser,uncUser)-Accuracy(erMain,uncMain));
 // Calculate User score due to precision
 preciScore = PRECISION_WEIGHT*(Precision(uncUser) - Precision(uncMain));
 
 
 // Get an overallscore between 0 and 1
 score0to1 = Sigmoid(accurScore + preciScore + InverseSigmoid(MATCH_MAIN_SCORE));

 //score0to1 = Math.max(0,(userScore-mainScore)*(1-MATCH_MAIN_SCORE)+MATCH_MAIN_SCORE);

 // Bugtesting
  console.log(Accuracy(erUser,uncUser))
  console.log(Accuracy(erMain,uncMain))
  console.log(accurScore)
 
  console.log(Precision(uncUser))
  console.log(Precision(uncMain))
  console.log(preciScore)
 
 // Give the user their score between 0 and max
 return Math.round( MAX_SCORE * score0to1 /SCORE_ROUND_FACTOR)*SCORE_ROUND_FACTOR;
 
 // --- Functions ---
 function Accuracy(error,uncert) {
  const UNCERTAINTY_ACCURACY_BONUS = 0.01;
	 
  return 1/(1/100+error) + UNCERTAINTY_ACCURACY_BONUS*(uncert-MIN_DRAW_RADIUS)/MIN_DRAW_RADIUS;
 }

 function Precision(uncert) {
  const BOX_AREA = BLACK_BOX.height*BLACK_BOX.width;
 
  var circleArea = Math.PI*(uncert-MIN_DRAW_RADIUS)**2;
 
  //return Math.sqrt(  (BOX_AREA - Math.min(BOX_AREA,Math.PI*(uncert-MIN_DRAW_RADIUS)**2))/BOX_AREA  );
  return 1/circleArea - circleArea/( BOX_AREA - Math.min(BOX_AREA,circleArea) );
 }
 
 function Sigmoid(x) {
  return 1/(1 + Math.exp(-x*SIGMOIDAL_DAMPENER));
 }

 function InverseSigmoid(y) {
  return -Math.log(1/y-1)/SIGMOIDAL_DAMPENER;
 } 
}

// Utility Functions ----------------------------------------------------------------
function DrawCircle(x,y,r,colour) {
 OBJ_DRAWER.beginPath();
 OBJ_DRAWER.arc(x, y, r, 0, 2 * Math.PI);
 OBJ_DRAWER.lineWidth = 3;
 OBJ_DRAWER.strokeStyle = colour;
 OBJ_DRAWER.stroke();	
}

function DetermineReliableDistance(sigma) {
 var maxMaxR = Math.max( Norm2(xDotGB, yDotGB, 0, 0),                          // What is the largest possible distance that a circle can be from dot
		                 Norm2(xDotGB, yDotGB, 0, BLACK_BOX.height),
		                 Norm2(xDotGB, yDotGB, BLACK_BOX.width, 0),
		                 Norm2(xDotGB, yDotGB, BLACK_BOX.width, BLACK_BOX.height ));
 var maxR;
 var minR = 0;
 
 var i = 0; // Index
 var rand = Math.random();
 while (i < STDS_FOR_CON.length ) {
  // Max dist is current STD Boundary
  maxR = Math.min(maxMaxR,STDS_FOR_CON[i]*sigma);
  
  if (rand <= STDS_FOR_CON[i+1]) { // If random value is in threshold 
   return RandomValueInBound(minR,maxR);   
  } else { // Set maxR to be the new minR
   if (maxMaxR*MIN_MAX_RADIUS_CONST <= maxR) { // Make sure minR isn't too big
    minR = maxMaxR*MIN_MAX_RADIUS_CONST;
   } else {
	minR = STDS_FOR_CON[i]*sigma;
   }
  }
  
  i = i + 2;
 }	
 
 //Make any random distance if rand is really high
 return RandomValueInBound(minR,maxMaxR);
}

function RandomValueInBound(min,max) {
 return Math.random()*(max-min)+min;	  
}

function Norm2(x1,y1,x2,y2) {
 return Math.sqrt( (x1-x2)**2 + (y1-y2)**2 );
}

function InBounds(Lower,Upper,val) {
 return (Lower <= val) && (val <= Upper);
}

function erf(x) {
 // save the sign of x
 var sign = (x >= 0) ? 1 : -1;
 x = Math.abs(x);

 // constants
 var a1 =  0.254829592;
 var a2 = -0.284496736;
 var a3 =  1.421413741;
 var a4 = -1.453152027;
 var a5 =  1.061405429;
 var p  =  0.3275911;

 // A&S formula 7.1.26
 var t = 1.0/(1.0 + p*x);
 var y = 1.0 - (((((a5 * t + a4) * t) + a3) * t + a2) * t + a1) * t * Math.exp(-x * x);
 return sign * y; // erf(-x) = -erf(x);
}


